A recursively partitioned approach to architecture-aware ZX Polynomial synthesis and optimization

The synthesis of quantum circuits from phase gadgets in the ZX-calculus facilitates quantum circuit optimization. Our work provides an alternative formulation for the architecture-aware synthesis algorithm of PauliOpt by replacing the stochastic approach of PauliOpt with a heuristic based search and utilizes a divide and conquer method to synthesize an optimized circuit from a ZX polynomial. We provide a comparison of our algorithm with PauliOpt and other state-of-the-art optimization libraries. While we note poorer performance for highly structured circuits, as in the QAOA formulation for Max-Cut, we demonstrate a significant advantage for randomized circuits, which highlights the advantages of utilizing an architecture-aware methodology.

==> pgs_relations/sample.sh <==
# !bin/sh

my_root=$(pwd)

# find . -name "*.tex" | while read i ; do { 
# 	echo $i
# 	dir=$(dirname "$i")
# 	cd $dir
# 	file_name=$(basename "$i")
# 	pdflatex -interaction nonstopmode "$file_name" 2>&1 > /dev/null
# 	cd $my_root
# }
# done;

find . -name "*.pdf" | while read i ; do { 
	dir=$(dirname "$i")
	cd $dir
	file_name=$(basename "$i" .pdf)
	pdfcrop -margin 5 "$file_name.pdf"
	mv "$file_name-crop.pdf" "$file_name.pdf"
	cd $my_root
}
done;


#rm ./**/*.aux 
#rm ./**/*.log 


